Spying on the quickly variable optical sky with the fast optical photometer SiFAP2

The development of detectors with a high time resolution has been pivotal to our comprehension of neutron stars and the accurate measurement of their properties. While high-time resolution astronomy has become a standard in the radio and the high-/very-high-energy bands, progress in the visible band has been comparatively much slower. SiFAP2 is a high-speed optical photometer mounted at the INAF Telescopio Nazionale Galileo. Its potential emerged with the discovery of the first two optical millisecond pulsars: these are among the most efficient particle accelerators and natural laboratories of fundamental physics. Optical millisecond pulsations challenge the standard pulsar paradigm, requiring innovative solutions. Higher photon counting statistics of optical telescopes, compared to high-energy instruments, attain unprecedented sensitivity for weak pulsed signals from bright accreting neutron stars, which are the best candidates for still undetected continuous gravitational waves.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

